Optimized Directed Roadmap Graph for Multi-Agent Path Finding Using Stochastic Gradient Descent

We present a novel approach called Optimized Directed Roadmap Graph (ODRM). It is a method to build a directed roadmap graph that allows for collision avoidance in multi-robot navigation. This is a highly relevant problem, for example for industrial autonomous guided vehicles. The core idea of ODRM is, that a directed roadmap can encode inherent properties of the environment which are useful when agents have to avoid each other in that same environment. Like Probabilistic Roadmaps (PRMs), ODRM's first step is generating samples from C-space. In a second step, ODRM optimizes vertex positions and edge directions by Stochastic Gradient Descent (SGD). This leads to emergent properties like edges parallel to walls and patterns similar to two-lane streets or roundabouts. Agents can then navigate on this graph by searching their path independently and solving occurring agent-agent collisions at run-time. Using the graphs generated by ODRM compared to a non-optimized graph significantly fewer agent-agent collisions happen. We evaluate our roadmap with both, centralized and decentralized planners. Our experiments show that with ODRM even a simple centralized planner can solve problems with high numbers of agents that other multi-agent planners can not solve. Additionally, we use simulated robots with decentralized planners and online collision avoidance to show how agents are a lot faster on our roadmap than on standard grid maps.

==> get_bib.sh <==
#/bin/bash
cp ~/Documents/.mendeley/Diss-03_adamsmap.bib .
grep -v "url =" Diss-03_adamsmap.bib > tmp.bib
cp tmp.bib lit.bib
rm tmp.bib Diss-03_adamsmap.bib


==> get_figs.sh <==
#!/usr/bin/env bash
cp ~/ros/miriam_ws/src/miriam/roadmaps/adamsmap_eval/res/*.png figs/
cp ~/ros/miriam_ws/src/miriam/roadmaps/adamsmap_nav/res/*.png figs/

